NeuroFly: A framework for whole-brain single neuron reconstruction

Neurons, with their elongated, tree-like dendritic and axonal structures, enable efficient signal integration and long-range communication across brain regions. By reconstructing individual neurons' morphology, we can gain valuable insights into brain connectivity, revealing the structure basis of cognition, movement, and perception. Despite the accumulation of extensive 3D microscopic imaging data, progress has been considerably hindered by the absence of automated tools to streamline this process. Here we introduce NeuroFly, a validated framework for large-scale automatic single neuron reconstruction. This framework breaks down the process into three distinct stages: segmentation, connection, and proofreading. In the segmentation stage, we perform automatic segmentation followed by skeletonization to generate over-segmented neuronal fragments without branches. During the connection stage, we use a 3D image-based path following approach to extend each fragment and connect it with other fragments of the same neuron. Finally, human annotators are required only to proofread the few unresolved positions. The first two stages of our process are clearly defined computer vision problems, and we have trained robust baseline models to solve them. We validated NeuroFly's efficiency using in-house datasets that include a variety of challenging scenarios, such as dense arborizations, weak axons, images with contamination. We will release the datasets along with a suite of visualization and annotation tools for better reproducibility. Our goal is to foster collaboration among researchers to address the neuron reconstruction challenge, ultimately accelerating advancements in neuroscience research. The dataset and code are available at https://github.com/beanli161514/neurofly

==> figures/figure1/make_figure_1a.py <==
from ntools.neurites import Neurites
import networkx as nx
import numpy as np
import napari


def draw_frame(roi,viewer,width=1,color='white',scale=[1,1,1]):
    # Define the ROI with format [x_offset, y_offset, z_offset, x_size, y_size, z_size]
    x_offset, y_offset, z_offset, x_size, y_size, z_size = roi

    # Calculate the coordinates of the vertices of the cuboid
    vertices = np.array([
        [x_offset, y_offset, z_offset],                          
        [x_offset + x_size, y_offset, z_offset],                 
        [x_offset + x_size, y_offset + y_size, z_offset],        
        [x_offset, y_offset + y_size, z_offset],                 
        [x_offset, y_offset, z_offset + z_size],                 
        [x_offset + x_size, y_offset, z_offset + z_size],        
        [x_offset + x_size, y_offset + y_size, z_offset + z_size], 
        [x_offset, y_offset + y_size, z_offset + z_size]         
    ])

    edges = np.array([[0,1,2,3,0],[1,2,6,5,1],[5,6,7,4,5],[4,7,3,0,4],[0,1,5,4,0],[2,6,7,3,2]])

    # Add the path layer
    viewer.add_shapes(
        data=vertices[edges],
        shape_type='path',
        edge_color=color,
        edge_width=width,
        face_color='transparent',
        opacity=1,
        scale=scale
    )


def show_segs_as_instances(nodes,distances,viewer,size=0.1):
    points = []
    colors = []
    for node in nodes:
        points.append(sub_g.nodes[node]['coord'])
        colors.append(distances[node])

    colors = np.array(colors)
    colors = (colors-np.min(colors))/(np.max(colors)-np.min(colors))
    properties = {
        'colors': colors
    }

    point_layer = viewer.add_points(np.array(points),ndim=3,face_color='colors',size=size,edge_color='colors',shading='spherical',edge_width=0,properties=properties,face_colormap='hsl',blending='additive',scale=[1/16,1/16,1/16])


def branch_point_distance(graph, root_node):
    # Identify branch points
    branch_points = {node for node in graph.nodes if graph.degree[node] > 2}
    
    # Initialize distances dictionary with infinity
    distances = {node: float('inf') for node in graph.nodes}
    distances[root_node] = 0
    
    # BFS queue (node, number of branch points encountered)
    queue = [(root_node, 0)]
    visited = set([root_node])
    
    while queue:
        current_node, branch_count = queue.pop(0)
        
        # If current node is a branch point, increment the branch count
        if current_node in branch_points and current_node != root_node:
            branch_count += 1
        
        for neighbor in graph.neighbors(current_node):
            if neighbor not in visited:
                visited.add(neighbor)
                distances[neighbor] = branch_count
                queue.append((neighbor, branch_count))
    
    return distances

if __name__ == '__main__':
    from tifffile import imwrite, imread
    viewer = napari.Viewer(ndisplay=3)
    db_path = '/Users/bean/workspace/data/z002.db'
    image_path = 'z002_level4.tif'
    neurite = Neurites(db_path,require_rtree=False)
    image = imread(image_path)

    soma_id = 300853
    cc = nx.node_connected_component(neurite.G,soma_id)
    sub_g = neurite.G.subgraph(cc)

    c_coord = neurite.G.nodes[soma_id]['coord']
    size = 192
    soma_roi = [c_coord[0]-size,c_coord[1]-size,c_coord[2]-size,size*2,size*2,size*2]
    draw_frame(soma_roi,viewer,color='red',width=40,scale=[1/16,1/16,1/16])

    arbor_id = 18506
    c_coord = neurite.G.nodes[arbor_id]['coord']
    size = 256
    arbor_roi = [c_coord[0]-size,c_coord[1]-size,c_coord[2]-size,size*2,size*2,size*2]
    draw_frame(arbor_roi,viewer,color='green',width=40,scale=[1/16,1/16,1/16])


    distances = branch_point_distance(sub_g,soma_id)
    image_roi = [0,0,0]+list(image.shape)
    image_roi[3] = image_roi[3]-200
    image_roi[0] = image_roi[0]+100
    draw_frame(image_roi,viewer,color='white',width=2)
    viewer.add_image(image,scale=[1,1,1])
    show_segs_as_instances(sub_g.nodes,distances,viewer)
    napari.run()


==> figures/figure1/make_figure_1b.py <==
from ntools.neurites import Neurites
from ntools.vis import show_segs_as_paths
import networkx as nx
import numpy as np
import napari


def draw_frame(roi,viewer,width=1,color='blue',scale=[1,1,1]):
    # Define the ROI with format [x_offset, y_offset, z_offset, x_size, y_size, z_size]
    x_offset, y_offset, z_offset, x_size, y_size, z_size = roi

    # Calculate the coordinates of the vertices of the cuboid
    vertices = np.array([
        [x_offset, y_offset, z_offset],                          
        [x_offset + x_size, y_offset, z_offset],                 
        [x_offset + x_size, y_offset + y_size, z_offset],        
        [x_offset, y_offset + y_size, z_offset],                 
        [x_offset, y_offset, z_offset + z_size],                 
        [x_offset + x_size, y_offset, z_offset + z_size],        
        [x_offset + x_size, y_offset + y_size, z_offset + z_size], 
        [x_offset, y_offset + y_size, z_offset + z_size]         
    ])

    edges = np.array([[0,1,2,3,0],[1,2,6,5,1],[5,6,7,4,5],[4,7,3,0,4],[0,1,5,4,0],[2,6,7,3,2]])

    # Add the path layer
    viewer.add_shapes(
        data=vertices[edges],
        shape_type='path',
        edge_color=color,
        edge_width=width,
        face_color='transparent',
        opacity=1,
        scale=scale
    )


def show_segs_as_instances(nodes,distances,viewer,roi=[0,0,0,100000,100000,100000],size=3):
    points = []
    colors = []
    x_offset, y_offset, z_offset, x_size, y_size, z_size = roi
    for node in nodes:
        coord = sub_g.nodes[node]['coord']
        if (x_offset <= coord[0] <= x_offset + x_size and
        y_offset <= coord[1] <= y_offset + y_size and
        z_offset <= coord[2] <= z_offset + z_size):
            points.append(coord)
            colors.append(distances[node])

    colors = np.array(colors)
    colors = (colors-np.min(colors))/(np.max(colors)-np.min(colors))
    properties = {
        'colors': colors
    }

    point_layer = viewer.add_points(np.array(points),ndim=3,face_color='colors',size=size,edge_color='colors',shading='spherical',edge_width=0,properties=properties,face_colormap='hsl',blending='additive',scale=[1,1,1])


def branch_point_distance(graph, root_node):
    # Identify branch points
    branch_points = {node for node in graph.nodes if graph.degree[node] > 2}
    
    # Initialize distances dictionary with infinity
    distances = {node: float('inf') for node in graph.nodes}
    distances[root_node] = 0
    
    # BFS queue (node, number of branch points encountered)
    queue = [(root_node, 0)]
    visited = set([root_node])
    
    while queue:
        current_node, branch_count = queue.pop(0)
        
        # If current node is a branch point, increment the branch count
        if current_node in branch_points and current_node != root_node:
            branch_count += 1
        
        for neighbor in graph.neighbors(current_node):
            if neighbor not in visited:
                visited.add(neighbor)
                distances[neighbor] = branch_count
                queue.append((neighbor, branch_count))
    
    return distances


if __name__ == '__main__':
    from tifffile import imwrite, imread
    viewer = napari.Viewer(ndisplay=3)
    db_path = '/Users/bean/workspace/data/z002.db'
    image_path = 'z002_2149_3651_7648.tif'
    neurite = Neurites(db_path,require_rtree=False)
    image = imread(image_path)

    image_roi = [0,0,0]+list(image.shape)
    arbor_id = 18506
    c_coord = neurite.G.nodes[arbor_id]['coord']
    size = 256
    arbor_roi = [c_coord[0]-size,c_coord[1]-size,c_coord[2]-size,size*2,size*2,size*2]
    draw_frame(arbor_roi,viewer,color='green',width=2)
    viewer.add_image(image,translate=arbor_roi[:3])

    soma_id = 300853
    cc = nx.node_connected_component(neurite.G,soma_id)
    sub_g = neurite.G.subgraph(cc)
    distances = branch_point_distance(sub_g,soma_id)
    show_segs_as_instances(sub_g.nodes,distances,viewer,roi=arbor_roi)
    napari.run()


==> figures/figure1/make_figure_1c.py <==
from ntools.neurites import Neurites
from ntools.vis import show_segs_as_paths
import networkx as nx
import numpy as np
import napari


def draw_frame(roi,viewer,width=1,color='blue',scale=[1,1,1]):
    # Define the ROI with format [x_offset, y_offset, z_offset, x_size, y_size, z_size]
    x_offset, y_offset, z_offset, x_size, y_size, z_size = roi

    # Calculate the coordinates of the vertices of the cuboid
    vertices = np.array([
        [x_offset, y_offset, z_offset],                          
        [x_offset + x_size, y_offset, z_offset],                 
        [x_offset + x_size, y_offset + y_size, z_offset],        
        [x_offset, y_offset + y_size, z_offset],                 
        [x_offset, y_offset, z_offset + z_size],                 
        [x_offset + x_size, y_offset, z_offset + z_size],        
        [x_offset + x_size, y_offset + y_size, z_offset + z_size], 
        [x_offset, y_offset + y_size, z_offset + z_size]         
    ])

    edges = np.array([[0,1,2,3,0],[1,2,6,5,1],[5,6,7,4,5],[4,7,3,0,4],[0,1,5,4,0],[2,6,7,3,2]])

    # Add the path layer
    viewer.add_shapes(
        data=vertices[edges],
        shape_type='path',
        edge_color=color,
        edge_width=width,
        face_color='transparent',
        opacity=1,
        scale=scale
    )


def show_segs_as_instances(nodes,distances,viewer,roi=[0,0,0,100000,100000,100000],size=2):
    points = []
    colors = []
    x_offset, y_offset, z_offset, x_size, y_size, z_size = roi
    for node in nodes:
        coord = sub_g.nodes[node]['coord']
        if (x_offset <= coord[0] <= x_offset + x_size and
        y_offset <= coord[1] <= y_offset + y_size and
        z_offset <= coord[2] <= z_offset + z_size):
            points.append(coord)
            colors.append(distances[node])

    colors = np.array(colors)
    colors = (colors-np.min(colors))/(np.max(colors)-np.min(colors))
    properties = {
        'colors': colors
    }

    point_layer = viewer.add_points(np.array(points),ndim=3,face_color='colors',size=size,edge_color='colors',shading='spherical',edge_width=0,properties=properties,face_colormap='hsl',blending='additive',scale=[1,1,1])


def branch_point_distance(graph, root_node):
    # Identify branch points
    branch_points = {node for node in graph.nodes if graph.degree[node] > 2}
    
    # Initialize distances dictionary with infinity
    distances = {node: float('inf') for node in graph.nodes}
    distances[root_node] = 0
    
    # BFS queue (node, number of branch points encountered)
    queue = [(root_node, 0)]
    visited = set([root_node])
    
    while queue:
        current_node, branch_count = queue.pop(0)
        
        # If current node is a branch point, increment the branch count
        if current_node in branch_points and current_node != root_node:
            branch_count += 1
        
        for neighbor in graph.neighbors(current_node):
            if neighbor not in visited:
                visited.add(neighbor)
                distances[neighbor] = branch_count
                queue.append((neighbor, branch_count))
    
    return distances


if __name__ == '__main__':
    from tifffile import imwrite, imread
    viewer = napari.Viewer(ndisplay=3)
    db_path = '/Users/bean/workspace/data/z002.db'
    image_path = 'z002_5274_4106_8424.tif'
    neurite = Neurites(db_path,require_rtree=False)
    image = imread(image_path)

    image_roi = [0,0,0]+list(image.shape)
    arbor_id = 300853
    c_coord = neurite.G.nodes[arbor_id]['coord']
    size = 192
    arbor_roi = [c_coord[0]-size,c_coord[1]-size,c_coord[2]-size,size*2,size*2,size*2]
    draw_frame(arbor_roi,viewer,color='red',width=2)
    viewer.add_image(image,translate=arbor_roi[:3])

    soma_id = 300853
    cc = nx.node_connected_component(neurite.G,soma_id)
    sub_g = neurite.G.subgraph(cc)
    distances = branch_point_distance(sub_g,soma_id)
    show_segs_as_instances(sub_g.nodes,distances,viewer,roi=arbor_roi)
    napari.run()


==> figures/figure1/make_figure_1d.py <==
from ntools.neurites import Neurites
from ntools.vis import show_segs_as_paths
import networkx as nx
import numpy as np
import napari


def draw_frame(roi,viewer,width=1,color='blue',scale=[1,1,1]):
    # Define the ROI with format [x_offset, y_offset, z_offset, x_size, y_size, z_size]
    x_offset, y_offset, z_offset, x_size, y_size, z_size = roi

    # Calculate the coordinates of the vertices of the cuboid
    vertices = np.array([
        [x_offset, y_offset, z_offset],                          
        [x_offset + x_size, y_offset, z_offset],                 
        [x_offset + x_size, y_offset + y_size, z_offset],        
        [x_offset, y_offset + y_size, z_offset],                 
        [x_offset, y_offset, z_offset + z_size],                 
        [x_offset + x_size, y_offset, z_offset + z_size],        
        [x_offset + x_size, y_offset + y_size, z_offset + z_size], 
        [x_offset, y_offset + y_size, z_offset + z_size]         
    ])

    edges = np.array([[0,1,2,3,0],[1,2,6,5,1],[5,6,7,4,5],[4,7,3,0,4],[0,1,5,4,0],[2,6,7,3,2]])

    # Add the path layer
    viewer.add_shapes(
        data=vertices[edges],
        shape_type='path',
        edge_color=color,
        edge_width=width,
        face_color='transparent',
        opacity=1,
        scale=scale
    )


def show_segs_as_instances(nodes,distances,viewer,roi=[0,0,0,100000,100000,100000],size=2):
    points = []
    colors = []
    x_offset, y_offset, z_offset, x_size, y_size, z_size = roi
    for node in nodes:
        coord = sub_g.nodes[node]['coord']
        if (x_offset <= coord[0] <= x_offset + x_size and
        y_offset <= coord[1] <= y_offset + y_size and
        z_offset <= coord[2] <= z_offset + z_size):
            points.append(coord)
            colors.append(distances[node])

    colors = np.array(colors)
    colors = (colors-np.min(colors))/(np.max(colors)-np.min(colors))
    properties = {
        'colors': colors
    }

    point_layer = viewer.add_points(np.array(points),ndim=3,face_color='colors',size=size,edge_color='colors',shading='spherical',edge_width=0,properties=properties,face_colormap='hsl',blending='additive',scale=[1,1,1])


def branch_point_distance(graph, root_node):
    # Identify branch points
    branch_points = {node for node in graph.nodes if graph.degree[node] > 2}
    
    # Initialize distances dictionary with infinity
    distances = {node: float('inf') for node in graph.nodes}
    distances[root_node] = 0
    
    # BFS queue (node, number of branch points encountered)
    queue = [(root_node, 0)]
    visited = set([root_node])
    
    while queue:
        current_node, branch_count = queue.pop(0)
        
        # If current node is a branch point, increment the branch count
        if current_node in branch_points and current_node != root_node:
            branch_count += 1
        
        for neighbor in graph.neighbors(current_node):
            if neighbor not in visited:
                visited.add(neighbor)
                distances[neighbor] = branch_count
                queue.append((neighbor, branch_count))
    
    return distances


if __name__ == '__main__':
    from tifffile import imwrite, imread
    viewer = napari.Viewer(ndisplay=3)
    db_path = '/Users/bean/workspace/data/z002.db'
    image_path = 'z002_5274_4106_8424.tif'
    neurite = Neurites(db_path,require_rtree=False)
    image = imread(image_path)

    image_roi = [0,0,0]+list(image.shape)
    arbor_id = 300853
    c_coord = neurite.G.nodes[arbor_id]['coord']
    size = 192
    arbor_roi = [c_coord[0]-size,c_coord[1]-size,c_coord[2]-size,size*2,size*2,size*2]
    draw_frame(arbor_roi,viewer,color='red',width=2)
    viewer.add_image(image,translate=arbor_roi[:3])

    soma_id = 300853
    cc = nx.node_connected_component(neurite.G,soma_id)
    sub_g = neurite.G.subgraph(cc)
    distances = branch_point_distance(sub_g,soma_id)
    show_segs_as_instances(sub_g.nodes,distances,viewer,roi=arbor_roi)
    napari.run()


==> figures/figure2/make_figure_2a.py <==
from ntools.neurites import Neurites
from ntools.vis import draw_frame
from tifffile import imread
import napari
import numpy as np



def show_segs_as_paths(segs,viewer,width=1):
    '''
    segs: [
        [[x,y,z],[x,y,z],...],
        ...
    ]
    '''
    paths = []
    colors = []
    num_segs = 0
    num_branches = 0
    length = 0
    for seg in segs:
        if len(seg)>=2:
            num_segs+=1
            paths.append(np.array(seg))
            colors.append('red')
            length+=len(seg)*3
        if len(seg)==1:
            num_branches+=1
        length+=9


    path_layer = viewer.add_shapes(
        paths, 
        shape_type='path', edge_width=width, edge_color='red', 
        blending='opaque'
    )
    print(f'num of segs (length >= 2): {num_segs}')
    print(f'num of branch points: {num_branches}')
    print(f'num of points: {length}')



if __name__ == '__main__':
    db_path = '/Users/bean/workspace/data/RM009_arbor_1_origin.db'
    image_path = '/Users/bean/workspace/data/RM009_arbor_1.tif'
    img = imread(image_path)
    roi = [0,0,0] + list(img.shape)
    neurite = Neurites(db_path)
    viewer = napari.Viewer(ndisplay=3)
    draw_frame(roi,viewer,width=1,color='white')
    viewer.add_image(img)
    viewer.camera.perspective = 45
    viewer.camera.angles = [-180,60,-90]
    segs,_ = neurite.get_segs_within(roi)
    show_segs_as_paths(segs,viewer)
    napari.run()


==> figures/figure2/make_figure_2c.py <==
from ntools.neurites import Neurites
from ntools.vis import draw_frame
from tifffile import imread
import napari
import numpy as np



def show_segs_as_paths(segs,viewer,width=1,color='red'):
    '''
    segs: [
        [[x,y,z],[x,y,z],...],
        ...
    ]
    '''
    paths = []
    colors = []
    num_segs = 0
    num_branches = 0
    length = 0
    for seg in segs:
        if len(seg)>=2:
            num_segs+=1
            paths.append(np.array(seg))
            colors.append('red')
            length+=len(seg)*3
        if len(seg)==1:
            num_branches+=1
        length+=9


    path_layer = viewer.add_shapes(
        paths, 
        shape_type='path', edge_width=width, edge_color=color, 
        blending='opaque'
    )
    print(f'num of segs (length >= 2): {num_segs}')
    print(f'num of branch points: {num_branches}')
    print(f'num of points: {length}')



if __name__ == '__main__':
    db_path = '/Users/bean/workspace/data/RM009_arbor_1.db'
    image_path = '/Users/bean/workspace/data/RM009_arbor_1.tif'
    img = imread(image_path)
    roi = [0,0,0] + list(img.shape)
    neurite = Neurites(db_path)
    viewer = napari.Viewer(ndisplay=3)
    draw_frame(roi,viewer,width=1,color='white')
    viewer.add_image(img)
    viewer.camera.perspective = 45
    viewer.camera.angles = [-180,60,-90]
    segs,_ = neurite.get_segs_within(roi)
    segs = neurite.get_segs_by('astar')
    show_segs_as_paths(segs,viewer,color='orange',width=2)
    segs = neurite.get_segs_by('seger')
    show_segs_as_paths(segs,viewer,color='red')
    napari.run()


==> figures/figure2/make_figure_2d.py <==
import numpy as np
from scipy.interpolate import splprep, splev
from einops import reduce, einsum


def get_frenet_frame(
    ctrl_p: np.ndarray,
    degree: int=4,
    sample_num: int=20
):
    '''
        Frenet–Serret Frame
    '''
    x = ctrl_p[:,0]
    y = ctrl_p[:,1]
    z = ctrl_p[:,2]
    tck, u = splprep([x,y,z], s=0, k=degree)
    new_u = np.linspace(0, 1, sample_num)
    P = np.asarray(splev(new_u, tck=tck)).transpose()

    # Tangent
    r_t = np.asarray(splev(new_u, tck, der=1)).transpose()
    T = r_t/np.linalg.norm(r_t, axis=1, keepdims=True)

    # Norm
    r_tt = np.asarray(splev(new_u, tck, der=2)).transpose() # second derivtive of r with respect to t
    eN = r_tt/np.linalg.norm(r_tt, axis=1, keepdims=True) # estimated norm

    projection = np.sum(eN * T, axis=1, keepdims=True) * T
    N = eN - projection
    N = N/np.linalg.norm(N, axis=1, keepdims=True) # nromalize N

    # Binorm
    B = np.cross(T, N)
    B = B/np.linalg.norm(B, axis=1, keepdims=True)

    # kappa
    k = np.linalg.norm(np.cross(r_t,r_tt),axis=1,keepdims=True)/np.linalg.norm(r_t,axis=1,keepdims=True)**3 
    
    return P,T,N,B,k


def double_reflection_method(P, T, N_0):
    def normalize(v):
        return v / np.linalg.norm(v)
    
    n = len(P) - 1
    frames = []

    N_0 = normalize(N_0)
    B_0 = np.cross(T[0], N_0)
    frames.append((T[0], N_0, B_0))

    for i in range(n):
        v_R1 = P[i + 1] - P[i]
        c_R1 = np.dot(v_R1, v_R1)
        N_perp = frames[i][1] - (2 / c_R1) * np.dot(v_R1, frames[i][1]) * v_R1
        T_perp = T[i] - (2 / c_R1) * np.dot(v_R1, T[i]) * v_R1
        v_R2 = T[i + 1] - T_perp
        c_R2 = np.dot(v_R2, v_R2)
        N_next = N_perp - (2 / c_R2) * np.dot(v_R2, N_perp) * v_R2
        N_next = normalize(N_next)
        B_next = np.cross(T[i + 1], N_next)
        frames.append([T[i + 1], N_next, B_next, ])
    
    frames = np.asarray(frames)
    return frames


def RMF(
    ctrl_p: np.ndarray,
    degree: int=4,
    sample_num: int=20
):
    '''
        Rotation-Minimizing Frame
    '''
    P,T,N,_,k = get_frenet_frame(ctrl_p, degree, sample_num)
    RMF_frames = double_reflection_method(P, T, N[0])
    RMF_T = RMF_frames[:,0,:]
    RMF_N = RMF_frames[:,1,:]
    RMF_B = RMF_frames[:,2,:]
    RMF_T = RMF_T/np.linalg.norm(RMF_T, axis=1, keepdims=True)
    RMF_N = RMF_N/np.linalg.norm(RMF_N, axis=1, keepdims=True)
    RMF_B = RMF_B/np.linalg.norm(RMF_B, axis=1, keepdims=True)

    return P, RMF_T, RMF_N, RMF_B, N ,k



def predict_next_frame(position,frame,k,step_size=5):
    '''
    Given position, frame and predicted curvature, calculate parabola and sample next frame from it according to given step size.
    1. project curvature to n1, n2
    2. write down taylor expansion: r(s_0+delta_s) = r0 + delta_s*t0 + delta_s^2*k/2
    3. calculate velocity and get dr
    4. sample next position according to r(s) and dr
    5. generate new frame
    
    positon: r, (3,)
    frame: (t,n1,n2) all (3,) array
    k: k1,k2, (2,) parameterizing curvature vector k = k1*n1+k2*n2
    '''
    rmf_t, rmf_n1, rmf_n2 = frame
    r = position
    k1, k2 = k
    kappa = np.sqrt(k1**2+k2**2)

    # suppose predicted curvature vector k = N x kappa, use k and rmf_t to estimate Frenet frame (eT,eN,eB)
    phi = np.arccos(np.clip(k1 / kappa, a_min=-1, a_max=1))
    cosphi = np.cos(phi)
    sinphi = np.sin(phi)
    eN = cosphi * rmf_n1 - sinphi * rmf_n2 
    eN /= np.sqrt(np.sum(eN ** 2, axis=-1))
    eT = rmf_t
    eB = np.cross(eT, eN, axis=-1)
    k_vector = k1 * rmf_n1 + k2 * rmf_n2

    # calculate velocity according to curvature (adaptive step size mentioned in roboEm paper)
    step_factor = 1
    base_step = 3
    radius = 32
    vmin = 1
    v = step_factor * base_step / (1.0 + radius * kappa)
    v = np.maximum(vmin * base_step, v)

    # calculate delta_s, then the next frame
    norm = 1 / np.sqrt(1 + v**2 * kappa**2) # norm of the forward step
    delta_s = v * eT + v**2 / 2.0 * k_vector
    next_r = r + delta_s
    next_t = norm * (eT + v * k_vector)
    next_n1 = cosphi * norm * (eN - v * kappa * eT) + sinphi * eB
    next_n2 = np.cross(next_t,next_n1)

    return next_r, next_t, next_n1, next_n2



if __name__ == '__main__':
    import napari
    import networkx as nx
    from ntools.image_reader import wrap_image
    from ntools.dbio import read_nodes, read_edges, get_edges_by
    from ntools.vis import draw_frame
    img_path = '/Users/bean/workspace/data/RM009_axons_1.tif'
    db_path = '/Users/bean/workspace/data/RM009_axons_1.db'
    image = wrap_image(img_path)
    nodes = read_nodes(db_path)
    edges = read_edges(db_path)

    G = nx.Graph()

    for node in nodes:
        G.add_node(node['nid'], nid = node['nid'],coord = node['coord'], type = node['type'], checked = node['checked'])

    for edge in edges:
        G.add_edge(edge['src'],edge['des'],creator = edge['creator'])

    branch_nodes = [node for node, degree in G.degree() if degree >= 3]
    G.remove_nodes_from(branch_nodes)
    connected_components = list(nx.connected_components(G))
    segments = []
    for cc in connected_components:
        if len(cc) <= 10:
            continue
        sub_g = G.subgraph(list(cc))
        ends = [node for node, degree in sub_g.degree() if degree == 1]
        start_node = ends[0]
        traversal = list(nx.bfs_edges(sub_g, start_node))
        traversal_path = [start_node] + [v for u, v in traversal]
        segments.append(traversal_path)

    segments.sort(key=len)
    segments = segments[::-1]
    segments = [[G.nodes[i]['coord'] for i in seg] for seg in segments if len(seg)>10]


    # visalize_frames(trajs[10:20],image)
    '''
    given segments as list of coordinates
    calculate r,t,n1,n2,k
    '''
    seg = segments[0][:80]
    traj = seg[40:60]
    passed_traj = seg[20:44]
    origin = seg[:20]
    target = seg[60:80]

    wp = np.array(traj)
    tarj_length = len(wp)
    r, rmf_t, rmf_n1, rmf_n2, frenet_N, curvature = RMF(wp,sample_num=tarj_length*3)
    k = np.multiply(frenet_N,curvature)

    k1 = rmf_n1*(einsum(k,rmf_n1,'i j, i j -> i')/reduce(rmf_n1**2, 'i j->i', 'sum')**0.5)[:,np.newaxis]
    k2 = rmf_n2*(einsum(k,rmf_n2,'i j, i j -> i')/reduce(rmf_n2**2, 'i j->i', 'sum')**0.5)[:,np.newaxis]

    k1 = einsum(k1**2, 'i j -> i')**0.5
    k2 = einsum(k2**2, 'i j -> i')**0.5
    pred_k = np.stack((k1, k2), axis=1)

    rmf_tv = np.stack([r,rmf_t], axis=1)
    rmf_n1v = np.stack([r,rmf_n1], axis=1)
    rmf_n2v = np.stack([r,rmf_n2], axis=1)

    offset = []
    size = []
    seg = np.array(seg)
    for i in range(3):
        offset.append(int(np.min(seg[:,i])))
        size.append(int(np.max(seg[:,i]-np.min(seg[:,i]))))

    offset = [i-20 for i in offset]
    size = [i+20*2 for i in size]
    roi = offset + size
    img = image.from_roi(roi)

    viewer = napari.Viewer(ndisplay=3)
    viewer.add_image(img,translate=offset)
    viewer.add_shapes(origin,
        shape_type='path', edge_width=2, edge_color='red', 
        blending='opaque'
    )
    viewer.add_shapes(target, 
        shape_type='path', edge_width=2, edge_color='red', 
        blending='opaque'
    )
    viewer.add_shapes(passed_traj, 
        shape_type='path', edge_width=1, edge_color='orange', 
        blending='opaque'
    )
    viewer.add_vectors(rmf_tv[::10][1], edge_width=1.5, length=20, vector_style='arrow', edge_color='orange', name='Tangent')
    viewer.add_vectors(rmf_n1v[::10][1], edge_width=1.5, length=20, vector_style='arrow', edge_color='red', name='N1')
    viewer.add_vectors(rmf_n2v[::10][1], edge_width=1.5, length=20, vector_style='arrow', edge_color='green', name='N2')
    draw_frame(roi,viewer,color='white',width=0.2)
    viewer.camera.angles = [-90,0,180]

    napari.run()


==> figures/figure2/make_figure_2e.py <==
from ntools.neurites import Neurites
from ntools.vis import show_graph_as_paths,draw_frame
from tifffile import imread
import napari

if __name__ == '__main__':
    db_path = '/Users/bean/workspace/data/RM009_arbor_1.db'
    image_path = '/Users/bean/workspace/data/RM009_arbor_1.tif'
    img = imread(image_path)
    roi = [0,0,0] + list(img.shape)
    neurite = Neurites(db_path)
    viewer = napari.Viewer(ndisplay=3)
    draw_frame(roi,viewer,width=1,color='white')
    viewer.add_image(img)
    viewer.camera.perspective = 45
    viewer.camera.angles = [-180,60,-90]
    show_graph_as_paths(neurite,viewer,len_thres=10)
    napari.run()


==> figures/figure2/make_figure_2f.py <==
import napari

viewer = napari.Viewer(ndisplay=3)

viewer.add_vectors([[0,0,0],[1,0,0]], edge_width=1.5, length=20, vector_style='arrow', edge_color='orange', name='Tangent')
viewer.add_vectors([[0,0,0],[0,1,0]], edge_width=1.5, length=20, vector_style='arrow', edge_color='red', name='N1')
viewer.add_vectors([[0,0,0],[0,0,1]], edge_width=1.5, length=20, vector_style='arrow', edge_color='green', name='N2')

napari.run()

==> figures/figure4/make_figure_4a.py <==
from tifffile import imread
import napari
import numpy as np
from skimage.exposure import match_histograms
from ntools.vis import draw_frame

image1_path = '/Users/bean/workspace/data/rm009_skels/img_1.tif'
image2_path = '/Users/bean/workspace/data/rm009_skels/img_21.tif'
image3_path = '/Users/bean/workspace/data/rm009_skels/img_30.tif'

image1 = imread(image1_path)
image2 = imread(image2_path)
image3 = imread(image3_path)

mask1_path = '/Users/bean/workspace/data/rm009_skels/mask_1.tif'
mask2_path = '/Users/bean/workspace/data/rm009_skels/mask_21.tif'

mask1 = imread(mask1_path)
mask2 = imread(mask2_path)

viewer = napari.Viewer(ndisplay=3)


reference = image3

mask = image1 > image2
overlapped = np.where(mask, image1, image2)
matched = match_histograms(overlapped, reference)
matched = matched.astype(np.uint16)

mask = np.clip(mask1+mask2,0,1)

viewer.add_image(image1)
viewer.add_image(image2)
viewer.add_image(image3)
viewer.add_image(mask1)
viewer.add_image(mask2)
viewer.add_image(overlapped)
viewer.add_image(matched)
viewer.add_image(mask)
draw_frame(roi=[-1,-1,-1,130,130,130],viewer=viewer,width=0.3,color='white')
viewer.camera.angles = [0,30,0]
napari.run()


==> figures/figure8/vis_labeled.py <==
from ntools.neurites import Neurites
from ntools.vis import show_graph_as_paths,draw_frame
from tifffile import imread
import napari

if __name__ == '__main__':
    # db_path = '/Users/bean/workspace/data/z002_dendrites.db'
    # image_path = '/Users/bean/workspace/data/z002_dendrites.tif'
    db_path = '/Users/bean/workspace/data/RM009_axons_2.db'
    image_path = '/Users/bean/workspace/data/RM009_axons_2.tif'
    img = imread(image_path)
    roi = [0,0,0] + list(img.shape)
    neurite = Neurites(db_path)
    viewer = napari.Viewer(ndisplay=3)
    draw_frame(roi,viewer,width=1,color='white')
    viewer.add_image(img)
    viewer.camera.perspective = 45
    viewer.camera.angles = [-180,60,-90]
    show_graph_as_paths(neurite,viewer,len_thres=10)
    napari.run()


==> figures/figure_noise/show_noise.py <==
from ntools.vis import draw_frame
from tifffile import imread
import napari


image_path = "/Users/bean/workspace/data/z002_meninges.tif"
image_path = "/Users/bean/workspace/data/RM009_noisy_1.tif"
image_path = "/Users/bean/workspace/data/RM009_noisy_2.tif"


image = imread(image_path)
roi = [0,0,0]+list(image.shape)
viewer = napari.Viewer(ndisplay=3)
viewer.add_image(image)
draw_frame(roi,viewer,width=1,color='grey')
viewer.camera.angles = [0,70,90]
viewer.camera.perspective = 48
napari.run()

